PDE-based numerical method for a limited angle X-ray tomography

A new numerical method for X-ray tomography for a specific case of incomplete Radon data is proposed. Potential applications are in checking out bulky luggage in airports. This method is based on the analysis of the transport PDE governing the X-ray tomography rather than on the conventional integral formulation. The quasi-reversibility method is applied. Convergence analysis is performed using a new Carleman estimate. Numerical results are presented and compared with the inversion of the Radon transform using the well-known filtered back projection algorithm. In addition, it is shown how to use our method to study the inversion of the attenuated X-ray transform for the same case of incomplete data.

==> Diagram/diagram.m <==
% clear all;
% close all;

parameter;

viewview = [-19 20];


[X,Y,Z] = meshgrid(-R:h:R);
c = zeros(n+1,n+1,n+1);
I = find((X - x1).^2 + (Y - y1).^2 + (Z - z1).^2 < rho^2);
c(I) = 1;


    
f = figure;
ii = patch(isosurface(X,Y,Z,c,.9));




h = 2*R1/m;
z = R;
for i = 0:m
    x = -R1 +i*h;
    for j = 0:m
        y = -R1 + j*h;
        hold on;
        plot3(x,y,z,'.','Color','blue','LineWidth',5);
    end
    y = 0;
    hold on;
    plot3(x,y,-R1,'.','Color','blue','LineWidth',5);
end

t = 0:.1:1;
z = R + 0*t;

for i = 0:m
    x = -R1 + 2*R1*t;
    y = -R1+ h*i + 0*t;
    hold on;
    plot3(x,y,z,'-.','Color','red');
end

t = 0:.1:1;
z = -R + 0*t;

x = -R + 0*t;
y = -R + 2*R*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = R + 0*t;
y = -R + 2*R*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = -R + 2*R*t;
y = R + 0*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = -R + 2*R*t;
y = -R + 0*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

t = 0:.1:1;
z = R + 0*t;

x = -R + 0*t;
y = -R + 2*R*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = R + 0*t;
y = -R + 2*R*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = -R + 2*R*t;
y = R + 0*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = -R + 2*R*t;
y = -R + 0*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);


% t = 0:.1:1;
% z =  R + 0*t;

%     x = -R + 0*t;
% h = 2*R/n;
% y = -R + 2*R*t;
% for i = 1:n+1
%     hold on
%     x = -R +i*h + 0*t;
%     plot3(x,y,z,'Color','red');
% end


z = -R + (2*R)*t;
x = R + 0*t;
y = R + 0*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = -R + 0*t;
y = R + 0*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = R + 0*t;
y = -R + 0*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);

x = -R + 0*t;
y = -R + 0*t;
hold on
plot3(x,y,z,'Color','black','LineWidth',3);


% z = -R1 + (0)*t;
% x = -R1 + 2*R1*t;
% y = 0*t;
% hold on
% plot3(x,y,z,'.','Color','red','LineWidth',3);

% z = R + (0)*t;
% x = -R1 + 2*R1*t;
% y = 0*t;
% hold on
% plot3(x,y,z,'Color','black','LineWidth',1);
z = -R1 + (0)*t;
x = -R1 + 2*R1*t;
y = 0*t;
hold on
plot3(x,y,z,'-.','Color','red','LineWidth',1)

% z = -R1 + (R + R1)*t;
% x = -R1 + 0*t;
% y =  0*t;
% hold on
% plot3(x,y,z,'Color','blue','LineWidth',1);

axis off
axis([-R1 R1 -R1 R1 -R1 R]);
view(viewview);

saveas(f,'diagram3d','jpg');


==> Diagram/diagram2d.m <==
close all;
parameter;


phi = 0:0.1:2*pi;

x = x1 + rho*cos(phi);
y = y1 + rho*sin(phi);

f = figure;
fill(x,y,'black');
axis off

t = 0:0.1:1;

x = -R*ones(size(t));
y = -R + 2*R*t;
hold on
plot(x, y, 'LineWidth',3,'Color','black');

x = R*ones(size(t));
y = -R + 2*R*t;
hold on
plot(x, y, 'LineWidth',3,'Color','black');

y = R*ones(size(t));
x = -R + 2*R*t;
hold on
plot(x, y, 'LineWidth',3,'Color','black');

y = -R*ones(size(t));
x = -R + 2*R*t;
hold on
plot(x, y, 'LineWidth',3,'Color','black');


y = R*ones(size(t));
x = -R1 + 2*R1*t;
hold on
plot(x, y,'-.', 'LineWidth',1,'Color','red');

h = 2*R1/m;
for i = 0:m
    x = -R1 + i*h;
    %y = R;
    plot(x, R,'*', 'LineWidth',3,'Color','blue');
    plot(x, -R1,'*', 'LineWidth',3,'Color','red');
end

y = -R1*ones(size(t));
x = -R1 + 2*R1*t;
hold on
plot(x, y,'-.', 'LineWidth',1,'Color','red');

x1 = -R1 + 4*h; y1 = R;
x2 = -R1 + 7*h; y2 = -R1;

x = x1 + (x2 - x1)*t;
y = y1 + (y2 - y1)*t;
hold on
plot(x, y, 'LineWidth',2,'Color','blue');

x1 = -R1 + 2*h; y1 = R;
x2 = -R1 + 10*h; y2 = -R1;

x = x1 + (x2 - x1)*t;
y = y1 + (y2 - y1)*t;
hold on
plot(x, y, 'LineWidth',2,'Color','blue');

saveas(f,'diagram2d','jpg');



==> Diagram/parameter.m <==
clear all;
R = 4;
rho = 1.2;
n = 200;
h = 2*R/n;
x1 = 0; y1 = 0; z1 = 0;
R1 = 2*R;
m = 10;




==> Diagram/vectarrow.m <==
function vectarrow(p0,p1,width,style,col)
%Arrowline 3-D vector plot.
%   vectarrow(p0,p1) plots a line vector with arrow pointing from point p0
%   to point p1. The function can plot both 2D and 3D vector with arrow
%   depending on the dimension of the input
%
%   Example:
%       3D vector
%       p0 = [1 2 3];   % Coordinate of the first point p0
%       p1 = [4 5 6];   % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%       2D vector
%       p0 = [1 2];     % Coordinate of the first point p0
%       p1 = [4 5];     % Coordinate of the second point p1
%       vectarrow(p0,p1)
%
%   See also Vectline

%   Rentian Xiong 4-18-05
%   $Revision: 1.0

  if max(size(p0))==3
      if max(size(p1))==3
          x0 = p0(1);
          y0 = p0(2);
          z0 = p0(3);
          x1 = p1(1);
          y1 = p1(2);
          z1 = p1(3);
          plot3([x0;x1],[y0;y1],[z0;z1],style,'LineWidth',width,'Color',col);   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.1;  % Size of arrow head relative to the length of the vector
          beta = 0.1;  % Width of the base of the arrow head relative to the length
          
          eps1 = 5;
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps1)); x1; x1-alpha*(p(1)-beta*(p(2)+eps1))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps1)); y1; y1-alpha*(p(2)+beta*(p(1)+eps1))];
          hw = [z1-alpha*p(3);z1;z1-alpha*p(3)];
          
          hold on
          plot3(hu(:),hv(:),hw(:),'LineWidth',width,'Color',col)  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          zlabel('z')
          hold off
      else
          error('p0 and p1 must have the same dimension')
      end
  elseif max(size(p0))==2
      if max(size(p1))==2
          x0 = p0(1);
          y0 = p0(2);
          x1 = p1(1);
          y1 = p1(2);
          plot([x0;x1],[y0;y1]);   % Draw a line between p0 and p1
          
          p = p1-p0;
          alpha = 0.1;  % Size of arrow head relative to the length of the vector
          beta = 0.1;  % Width of the base of the arrow head relative to the length
          
          hu = [x1-alpha*(p(1)+beta*(p(2)+eps1)); x1; x1-alpha*(p(1)-beta*(p(2)+eps1))];
          hv = [y1-alpha*(p(2)-beta*(p(1)+eps1)); y1; y1-alpha*(p(2)+beta*(p(1)+eps1))];
          
          hold on
          plot(hu(:),hv(:))  % Plot arrow head
          grid on
          xlabel('x')
          ylabel('y')
          hold off
      else
          error('p0 and p1 must have the same dimension')
      end
  else
      error('this function only accepts 2D or 3D vector')
  end
